COMMET: A System for Human-Induced Conflicts in Mobile Manipulation of Everyday Tasks

Continuous advancements in robotics and AI are driving the integration of robots from industry into everyday environments. However, dynamic and unpredictable human activities in daily lives would directly or indirectly conflict with robot actions. Besides, due to the social attributes of such human-induced conflicts, solutions are not always unique and depend highly on the user's personal preferences. To address these challenges and facilitate the development of household robots, we propose COMMET, a system for human-induced COnflicts in Mobile Manipulation of Everyday Tasks. COMMET employs a hybrid detection approach, which begins with multi-modal retrieval and escalates to fine-tuned model inference for low-confidence cases. Based on collected user preferred options and settings, GPT-4o will be used to summarize user preferences from relevant cases. In preliminary studies, our detection module shows better accuracy and latency compared with GPT models. To facilitate future research, we also design a user-friendly interface for user data collection and demonstrate an effective workflow for real-world deployments.

==> file/predict.py <==
def encode_image(image_path):
    with open(image_path, "rb") as image_file:
        return base64.b64encode(image_file.read()).decode('utf-8')

message_dict = {}

for type in conflict_type:
    messages = [{"role": "system", "content": system}]
    user_data = user_preferences[type]

    for case in user_data:
        image_encoded = encode_image(case['id'])
        prompt_text = (
            f"Task: {case['task']}\n"
            f"Current Step: {case['current']}\n"
            f"Conflict: {case['conflict']}\n"
            f"User Option: {case['option']}\n"
            f"Emergency Level: {case['level']}"
        )
        messages.append({
            "role": "user",
            "content": [
                {"type": "image_url", "image_url": {"url": f"data:image/jpeg;base64,{image_encoded}"}},
                {"type": "text", "text": prompt_text}
        ]})
    
    message_dict[type] = messages

client = OpenAI(api_key='YOUR_API_HERE')

predictions = []
for test in test_data:
    message = message_dict[test['type']]
    image_encodes = encode_image(test['id'])
    prompt = (
        f"Task: {test['task']}\n"
        f"Current Step: {test['current']}\n"
        f"Conflict: {test['conflict']}\n"
        "Now based on the above user cases, choose your final option from the option list, and output in the form of Analysis: Option: "
    )
    message.append({
        "role": "user",
        "content": [
            {"type": "image_url", "image_url": {"url": f"data:image/jpeg;base64,{image_encodes}"}},
            {"type": "text", "text": prompt}
    ]})

    response = client.chat.completions.create(
        model="gpt-4o",
        messages=message
    )
    
    test['option'] = response.choices[0].message.content.strip()
    predictions.append(test)

